Vacuum Beam Guide for Large-Scale Quantum Networks

The vacuum beam guide (VBG) presents a completely different solution for quantum channels to overcome the limitations of existing fiber and satellite technologies for long-distance quantum communication. With an array of aligned lenses spaced kilometers apart, the VBG offers ultra-high transparency over a wide range of optical wavelengths. With realistic parameters, the VBG can outperform the best fiber by three orders of magnitude in terms of attenuation rate. Consequently, the VBG can enable long-range quantum communication over thousands of kilometers with quantum channel capacity beyond $10^{13}$ qubit/sec, orders of magnitude higher than the state-of-the-art quantum satellite communication rate. Remarkably, without relying on quantum repeaters, the VBG can provide a ground-based, low-loss, high-bandwidth quantum channel that enables novel distributed quantum information applications for computing, communication, and sensing.

==> ARcoating/mkOptAR.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.style as style
from scipy.optimize import differential_evolution
import h5py
import os, sys
import timeit

# Set the save directory path
save_dir_path = 'Data/'

if not os.path.exists(save_dir_path):
    os.makedirs(save_dir_path)

# Use the BMH style for plotting
style.use('bmh')

# Constants and refractive indices
n_air = 1.0  # Air
n_substrate = 1.45  # Substrate (assuming Silica)
n_SiO2 = 1.45  # Refractive index of SiO2 at 1550 nm
n_Ta2O5 = 2.1  # Refractive index of Ta2O5 at 1550 nm
target_wavelength = 1550e-9  # 1550 nm in meters
num_layers = 3  # Number of layers

# Transfer matrix method
def transfer_matrix(n_layers, wavelength, layer_thicknesses):
    M = np.array([[1, 0], [0, 1]], dtype=complex)
    for i in range(n_layers):
        n = n_Ta2O5 if i % 2 == 0 else n_SiO2
        d = layer_thicknesses[i]
        k = 2 * np.pi / wavelength
        phi = k * n * d
        m = np.array([[np.cos(phi), 1j/n*np.sin(phi)], [1j*n*np.sin(phi), np.cos(phi)]])
        M = np.dot(M, m)

    #M_s = np.array([[1, 0], [0, n_substrate]], dtype=complex)
    #M = np.dot(M, M_s)

    r = (n_air * M[0,0] + n_air * n_substrate * M[0,1] - M[1,0] - n_substrate * M[1,1]) / \
        (n_air * M[0,0] + n_air * n_substrate * M[0,1] + M[1,0] + n_substrate * M[1,1])
    R = abs(r)**2
    return R

# Objective function for optimization
def objective(layer_thicknesses):
    eps = 0.01
    aa = transfer_matrix(num_layers, target_wavelength, layer_thicknesses)
    ap = transfer_matrix(num_layers, target_wavelength*(1+eps), layer_thicknesses)
    am = transfer_matrix(num_layers, target_wavelength*(1-eps), layer_thicknesses)
    return np.log10(np.sqrt((aa**2 + ap**2 + am**2)))

# Time the solver
start_time = timeit.default_timer()
bounds = [(0, 500e-9)] * num_layers  # Thickness bounds in meters
result = differential_evolution(objective, bounds,
                                maxiter = 3000, tol = 1e-2,
                                init = 'sobol', popsize=500,
                                disp = True)
optimal_thicknesses = result.x
elapsed_time = timeit.default_timer() - start_time
print("Elapsed Time = {:0.2} s".format(elapsed_time))
print("Opt Message = " + result.message)

# Plotting the R(lambda)
fig, ax = plt.subplots(figsize=(10, 6))
wavelength_range = np.linspace(700, 1900, 3300)  # Range around 1550 nm
R_values = [transfer_matrix(num_layers, wl * 1e-9, optimal_thicknesses) for wl in wavelength_range]

ax.semilogy(wavelength_range, R_values,
            label=f'{num_layers} layer AR coating at 1550 nm')
ax.set_xlabel('Wavelength [nm]')
ax.set_ylabel('Reflectance')
ax.set_title('Reflectance vs Wavelength for Multi-Layer AR Coating at 1550 nm')
ax.set_ylim(1e-7,1)
ax.vlines(1550, 1e-11, 1, colors='xkcd:Orange')
ax.legend()



# Save the figure
plt.savefig(f'{save_dir_path}ar_coating_reflectivity.png', bbox_inches='tight')

ds = optimal_thicknesses/target_wavelength

print("Layer Thicknesses = " + str(ds))
print("Total Thickness = {} nm".format(np.sum(ds) * target_wavelength *1e9))
# Save the reflectivity data to an HDF5 file
with h5py.File(f'{save_dir_path}reflectivity_data.h5', 'w') as h5f:
    h5f.create_dataset("wavelengths", data=wavelength_range)
    h5f.create_dataset("reflectivity", data=R_values)
    h5f.create_dataset("layer_thicknesses", data=optimal_thicknesses)

# this is the end


==> ARcoating/plotARcoating.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.style as style

# Use the BMH style for plotting
style.use('bmh')

# Refractive indices
n_air = 1.0  # Air
n_substrate = 1.45  # Silica (SiO2) as the substrate
n_SiO2 = 1.45  # Refractive index of SiO2
n_Ta2O5 = 2.1  # Refractive index of Ta2O5
target_wavelength = 1550e-9  # 1550 nm in meters

# Function to calculate the transfer matrix for a single layer
def layer_matrix(n, d, wavelength):
    k = 2 * np.pi / wavelength
    phi = k * n * d
    return np.array([[np.cos(phi), 1j/n*np.sin(phi)], [1j*n*np.sin(phi), np.cos(phi)]])

# Function to calculate the reflectivity for a given stack configuration
def calculate_reflectivity(layer_config, wavelength_range):
    R_values = []
    for wl in wavelength_range:
        M_total = np.array([[1, 0], [0, 1]], dtype=complex)
        for n, d in layer_config:
            M = layer_matrix(n, d, wl)
            M_total = np.dot(M_total, M)

        M_s = np.array([[1, 0], [0, n_substrate]], dtype=complex)
        M_total = np.dot(M_total, M_s)

        r = (n_air * M_total[0,0] + n_air * n_substrate * M_total[0,1] - M_total[1,0] - n_substrate * M_total[1,1]) / \
            (n_air * M_total[0,0] + n_air * n_substrate * M_total[0,1] + M_total[1,0] + n_substrate * M_total[1,1])
        R = abs(r)**2
        R_values.append(R)
    return R_values

# Define the stack configuration with Tantala as the top layer
# Tantala layers are 1/4 wave, and Silica layers are 1/8 wave
num_layers = 20  # Number of layers
layer_config = []
for i in range(num_layers):
    if i % 2 == 0:  # Tantala layers
        d = target_wavelength / (4 * n_Ta2O5)
    else:  # Silica layers
        d = target_wavelength / (8 * n_SiO2)
    n = n_Ta2O5 if i % 2 == 0 else n_SiO2
    layer_config.append((n, d))

# Wavelength range for the plot
wavelength_range = np.linspace(1400, 1700, 300) * 1e-9  # Focusing around 1550 nm

# Calculate reflectivity
R_values = calculate_reflectivity(layer_config, wavelength_range)

# Plotting
plt.figure(figsize=(10, 6))
plt.semilogy(wavelength_range * 1e9, R_values,
             label='Reflectivity of Tantala-Silica Stack')
plt.xlabel('Wavelength (nm)')
plt.ylim(1e-6,1)
plt.ylabel('Reflectivity')
plt.title('Reflectivity vs Wavelength for Tantala-Silica Stack')
plt.legend()
plt.show()


==> ARcoating/plotOptAR.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.style as style
from scipy.optimize import differential_evolution

# Use the BMH style for plotting
style.use('bmh')

# Constants
n_air = 1.0  # Refractive index of air
n_substrate = 1.45  # Refractive index of silica (substrate)
n_SiO2 = 1.45  # Refractive index of SiO2 at 1550 nm
n_Ta2O5 = 2.1  # Refractive index of Ta2O5 at 1550 nm
target_wavelength = 1550e-9  # 1550 nm in meters
num_layers = 8  # Adjust as needed, up to 50

# Transfer matrix method for multi-layer film calculation
def transfer_matrix(n_layers, wavelength, layer_thicknesses):
    # Initialize matrices
    M = np.array([[1, 0], [0, 1]], dtype=complex)

    # Calculate matrix for each layer
    for i in range(n_layers):
        n = n_Ta2O5 if i % 2 == 0 else n_SiO2
        d = layer_thicknesses[i]
        k = 2 * np.pi / wavelength
        phi = k * n * d
        m = np.array([[np.cos(phi), 1j/n*np.sin(phi)], [1j*n*np.sin(phi), np.cos(phi)]])
        M = np.dot(M, m)

    # Calculate overall matrix for air to substrate
    M_s = np.array([[1, 0], [0, n_substrate]], dtype=complex)
    M = np.dot(M, M_s)

    # Calculate reflectance
    r = (n_air * M[0,0] + n_air * n_substrate * M[0,1] - M[1,0] - n_substrate * M[1,1]) / \
        (n_air * M[0,0] + n_air * n_substrate * M[0,1] + M[1,0] + n_substrate * M[1,1])
    R = abs(r)**2
    return R

# Objective function for optimization
def objective(layer_thicknesses):
    goo = transfer_matrix(num_layers, target_wavelength, layer_thicknesses) * transfer_matrix(num_layers, target_wavelength*1.02, layer_thicknesses) * transfer_matrix(num_layers, target_wavelength*0.98, layer_thicknesses)

    return np.log10(goo)

# Optimize layer thicknesses
bounds = [(0, 500e-9)] * num_layers  # Thickness bounds in meters
result = differential_evolution(objective, bounds,
                                maxiter=500, popsize=552, tol=0.01, disp=True)
optimal_thicknesses = result.x
n = [n_Ta2O5, n_SiO2] * int(num_layers/2)
print(optimal_thicknesses/target_wavelength)
np.savetxt('8layer.txt', optimal_thicknesses)

# Plotting
plt.figure(figsize=(10, 6))
R_values = []
wavelength_range = np.linspace(700, 1900, 3300)  # Range around 1550 nm
for wl in wavelength_range:
    R = transfer_matrix(num_layers, wl * 1e-9, optimal_thicknesses)
    R_values.append(R)

plt.semilogy(wavelength_range, R_values,
             label = f'{num_layers} layer AR coating at 1550 nm')
plt.xlabel('Wavelength (nm)')
plt.ylabel('Reflectance')
plt.title('Reflectance vs Wavelength for Multi-Layer AR Coating at 1550 nm')
plt.legend()
plt.show()

